On sparsity, extremal structure, and monotonicity properties of Wasserstein and Gromov-Wasserstein optimal transport plans

This note gives a self-contained overview of some key properties of the Gromov-Wasserstein (GW) distance, compared with the standard linear optimal transport (OT) framework. More specifically, I explore the following questions: are GW optimal transport plans sparse? under what conditions does there exist an optimal plan supported on a permutation? do optimal plans satisfy a form of cyclical monotonicity? In particular, I present the conditionally negative/positive definite (CND/CPD) properties and show that, when they hold, there exist GW optimal plans that are sparse and supported on a permutation. In the last section, I also give examples where no permutation is optimal when the CND or CPD assumption is dropped.

==> counter_examples.py <==
# %%
import itertools
import numpy as np


def gw_cost(C, Cb, P):
    """f(P) = sum_{ijkl} (C_ik - Cb_jl)^2 P_ij P_kl  (C, Cb, P: 2D arrays)."""
    a, b = P.sum(axis=1), P.sum(axis=0)
    return a @ (C**2) @ a + b @ (Cb**2) @ b - 2 * np.sum((C @ P @ Cb) * P)


def perm_plan(sigma):
    n = len(sigma)
    P = np.zeros((n, n))
    P[np.arange(n), sigma] = 1.0 / n
    return P


def all_permutation_costs(C, Cb):
    n = C.shape[0]
    return sorted((gw_cost(C, Cb, perm_plan(list(s))), s) for s in itertools.permutations(range(n)))


def is_indefinite(D, tol=1e-9):
    # H D H always has one zero eigenvalue
    n = D.shape[0]
    D = (D + D.T)/2.0
    H = np.eye(n) - np.ones((n, n)) / n
    K = H @ D @ H
    w = np.linalg.eigvalsh(K)
    return bool(w[0] < -tol and w[-1] > tol), np.round(w, 4)


def best_on_edge(C, Cb, s1, s2):
    """min over t in [0,1] of f((1-t) P_s1 + t P_s2), f quadratic in t."""
    P1, P2 = perm_plan(list(s1)), perm_plan(list(s2))
    def plan(t): return (1 - t) * P1 + t * P2
    def f(t): return gw_cost(C, Cb, plan(t))
    f0, f1, fh = f(0.0), f(1.0), f(0.5)  # find the coeff of the degree two poly
    c2 = 2 * (f0 + f1 - 2 * fh)
    c1 = f1 - f0 - c2
    cands = [0.0, 1.0]
    if c2 > 0 and 0 < -c1 / (2 * c2) < 1:
        cands.append(-c1 / (2 * c2))
    t = min(cands, key=f)
    return t, f(t), plan(t)


def test(name, C, Cb, s1, s2):
    n = C.shape[0]
    print(f"=== {name} ===")
    print("C  indefinite:", is_indefinite(C))
    print("Cb indefinite:", is_indefinite(Cb))
    costs = all_permutation_costs(C, Cb)
    print("best perms:", [(round(c, 6), s) for c, s in costs[:3]])
    t, v, P = best_on_edge(C, Cb, s1, s2)
    ok = np.allclose(P.sum(1), 1.0 / n) and np.allclose(P.sum(0),
                                                        1.0 / n) and P.min() >= 0
    print(
        f"edge {s1} -- {s2}: t*={t:.6f}, f={v:.6f}, valid plan={ok}, beats all perms={v < costs[0][0] - 1e-9}")
    print("n*P* =\n", np.round(n * P, 4))


# %%
C1 = np.array([[2, 1, 1], [1, 0, 1], [1, 1, 0]], float)
Cb1 = np.array([[2, 3, 0], [3, 2, 3], [0, 3, 1]], float)
test("3x3 nonneg", C1, Cb1, (1, 0, 2), (1, 2, 0))

# %%
C2 = np.array([[0, 4, 8, 5], [4, 0, 1, 5], [8, 1, 0, 0], [5, 5, 0, 0]], float)
Cb2 = np.array([[0, 8, 6, 0], [8, 0, 4, 1], [6, 4, 0, 0], [0, 1, 0, 0]], float)
test("4x4 hollow nonneg", C2, Cb2, (0, 2, 1, 3), (0, 3, 2, 1))

# %%

